Quadratic Curvature Correction to 5D Myers-Perry Metric

We consider quadratic curvature perturbation to the Myers-Perry black hole in five dimensions at the linear level in the coupling constant. The solution can then be solved order by order in terms of two dimensionless angular momentum parameters up to an arbitrary order. We present the results up to tenth order. The perturbed solution allows us to obtain the higher-derivative correction to the black hole thermodynamics, which we find is in complete agreement with the Reall-Santos method.

==> anc/arXiv-function-H-1-to-7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    363930,       9930]
NotebookOptionsPosition[    362148,       9899]
NotebookOutlinePosition[    362562,       9916]
CellTagsIndexPosition[    362519,       9913]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", 
    RowBox[{"1", "~", "7"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0173455e-260f-42a1-b6a9-f5091ddab5cf"],
 "    a\[NotEqual]b"
}], "Subsection",
 CellChangeTimes->{{3.97510612856505*^9, 3.975106145128167*^9}, {
  3.975106308823105*^9, 
  3.975106329330222*^9}},ExpressionUUID->"79533c29-21b2-4fef-9177-\
92f9bd500802"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H1", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["16", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}]], "-", 
    FractionBox[
     RowBox[{"16", " ", "\[Mu]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["\[Mu]", "2"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "6"]}]], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"148", " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
         RowBox[{"45", " ", 
          SuperscriptBox["r", "4"]}]]}], "+", 
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{"2152", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"706", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"3314", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"39028", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4478", " ", 
          SuperscriptBox["\[Mu]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
         RowBox[{"315", " ", 
          SuperscriptBox["r", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{"712", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"78896", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"86404", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2588", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"165", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"1520212", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "14"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "10"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1726994", " ", 
          SuperscriptBox["\[Mu]", "10"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "5"]}], 
         RowBox[{"45045", " ", 
          SuperscriptBox["r", "12"]}]]}], "-", 
       FractionBox[
        RowBox[{"133216", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "5"]}], 
        RowBox[{"3003", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"10506688", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "5"]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "16"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Mu]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"46137", " ", 
             SuperscriptBox["\[Chi]a", "2"]}], "-", 
            RowBox[{"40267", " ", 
             SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
         RowBox[{"3465", " ", 
          SuperscriptBox["r", "10"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32621", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"3611", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"6080848", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Chi]a", "2"]}], "+", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"34403", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"10506688", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"3003", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2136647", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"2858953", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1771826", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"2545659", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"221031", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"5005", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2152", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[Chi]b", "2"]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"94", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"59", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"29", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"149", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1689", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"550", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"568", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4571", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"5639", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"78896", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"78056", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"907", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"1657", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"2564", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2515", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"2118", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"397", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"137", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "4"], "-", 
           SuperscriptBox["\[Chi]b", "4"]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"39028", " ", 
          SuperscriptBox["\[Mu]", "6"], " ", 
          SuperscriptBox["\[Chi]b", "4"]}], 
         RowBox[{"315", " ", 
          SuperscriptBox["r", "10"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1804", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"3471", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"267", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"4476", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"2645", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"267", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"446", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"555", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"401", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"881", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"401", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3040424", " ", 
          SuperscriptBox["\[Mu]", "10"], " ", 
          SuperscriptBox["\[Chi]b", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"1155", " ", 
          SuperscriptBox["r", "14"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"291889", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"130545", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"22567", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"163210", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"183851", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6553", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"124064", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"2252", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11831", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"35031", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"11831", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"21013376", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"3003", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Chi]a", "2"]}], "+", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4240865"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"722306", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"120913", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"1075197", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1205273", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"246313", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"698899", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"246313", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"303549", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"6382000", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1851215", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"78896", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4554", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"551", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"5105", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"39", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"175", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"3194", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2055", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"964", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"491", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"3075", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"333", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"2917", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"78896", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "6"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"26", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"349", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"379", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "522"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"3993", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2303", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"398", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"5313", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"303", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"2702", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2753", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"1341", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1341", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"2753", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"199", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"2331", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"5895", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"7477", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"21013376", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"3003", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"36", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"77934", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"17461", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"5005", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "855199"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"8570492", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1085339", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"37304", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"13783", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"13783", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"37304", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"2730", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"383362", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"2254419", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"10400967", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"4816996", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"108655", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"1650045", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"7944261", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"9867895", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"6080848", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "290189"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"105296", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"184893", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4176", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"40941", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"23798", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"12967", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2635", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"36998", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"165136", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"33146", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"163919", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7462", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"6079", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"139200", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"62135", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"78448", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30863", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"31112", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"31112", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"30863", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1520212", " ", 
          SuperscriptBox["\[Mu]", "10"], " ", 
          SuperscriptBox["\[Chi]b", "8"]}], 
         RowBox[{"3465", " ", 
          SuperscriptBox["r", "14"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"96163", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"70689", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12003"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"64736", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"35966", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2325", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"12522", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"36059", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"48874", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"873", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"9572", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"77496", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"65628", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"85037", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4365", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"61363", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"66108", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"861", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"57361", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18927", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"25095", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"12202", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"25095", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"18927", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"4620", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"10506688", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "10"]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2071789", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"1137527", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "25031"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"112197", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"60478", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"9009", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"70309", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"282813", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"970152", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1372456", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "26862"}], " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"99886", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1241145", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1702347", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"1822672", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9445", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"327662", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"170815", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"189846", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"180743", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"252901", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"60060", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"508397", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"63881", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"148578", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"148578", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"63881", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"508397", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"120120", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9445", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"77565", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2126096", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"1591982", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"397065", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"2288189", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"10506688", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"3003", " ", 
         SuperscriptBox["r", "16"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4176007"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"2400513", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1775494", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"66830", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"490354", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"268593", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"154931", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"88864", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"693172", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2830563", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"772741", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"2998996", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"243456", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"146919", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"360661", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"360661", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"146919", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"243456", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"60060", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45830", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"1122270", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1317616", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"541423", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"884955", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"1185202", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19284", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"240877", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"473926", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"4201440", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"1368212", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"2580895", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9751059270396*^9, 3.9751059296372566`*^9}, {
  3.975106158478388*^9, 3.9751061684516783`*^9}, {3.9751182466953936`*^9, 
  3.9751182469478006`*^9}},ExpressionUUID->"80e82fc9-5515-4adf-8233-\
830b732abf45"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.975106155190257*^9, 
  3.975106155205964*^9}},ExpressionUUID->"c16355aa-1cf7-458b-a49b-\
5f82fb4fcd8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H2", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["8", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"16", " ", "\[Mu]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"14", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{"196", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"836", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"299", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{"404", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"3994", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1019", " ", 
          SuperscriptBox["\[Mu]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
         RowBox[{"315", " ", 
          SuperscriptBox["r", "6"]}]]}], "+", 
       FractionBox[
        RowBox[{"694", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"16312", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"54", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"36242", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"836", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         SuperscriptBox["\[Chi]b", "2"]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"79", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"127", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"34", " ", 
             SuperscriptBox["\[Chi]a", "2"]}], "15"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        SuperscriptBox["r", "2"]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"14186", " ", 
             SuperscriptBox["\[Chi]a", "2"]}], "-", 
            RowBox[{"26933", " ", 
             SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
         RowBox[{"3465", " ", 
          SuperscriptBox["r", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21695", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"22819", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"144968", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Chi]a", "2"]}], "+", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"527", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"769", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"110", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1048", " ", 
             SuperscriptBox["\[Chi]a", "2"]}], "-", 
            RowBox[{"1613", " ", 
             SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"445", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"163", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"227", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"389", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3994", " ", 
          SuperscriptBox["\[Mu]", "5"], " ", 
          SuperscriptBox["\[Chi]b", "4"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2217", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"2620", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"204", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"343", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"865", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"271", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"391", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1021", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"7988", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"303", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"490", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"793", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"140", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"398", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"257", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"655", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2207", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"6039", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"3832", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"217452", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"385", " ", 
          SuperscriptBox["r", "12"]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21916", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"23305", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], " ", "\[Chi]b"}], "-", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"3523", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"6032", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"330", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19307", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"44523", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"14687", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"4620", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9194", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"65843", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"19484", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"526", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"1159", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"633", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"356", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"2143", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2152", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"4651", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"420", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"847", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"1995", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1185", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"4027", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1069", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"1340", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1676", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"733", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "6"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3168"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"3451", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"789", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"1068", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2641", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "718"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"2703", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"6729", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"4880", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1260", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "401"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"711", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"3165", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5983", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1260", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"36242", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "8"]}], 
         RowBox[{"385", " ", 
          SuperscriptBox["r", "12"]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1597", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"1682", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"495", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8295", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"11345", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"29344", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "488"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"357", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"8955", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"16318", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1590", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"3533", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"29751", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"68997", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"54659", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3590", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"71347", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"32163", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"10868", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"60121", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"144968", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"22137", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"45604", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"23467", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "17595"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"31221", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"21254", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"70070", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"104587", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"121753", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"41580", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"100963", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"125377", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"27720", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2656", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"33643", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"176778", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"108172", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"99593", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4253", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"6392", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"116175", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"103408", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"221722", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9751059563072696`*^9, 3.9751059723281145`*^9}, {
  3.975106175901351*^9, 3.9751061902264404`*^9}, {3.975118246953438*^9, 
  3.975118247058426*^9}},ExpressionUUID->"e2a43482-abe0-4b6f-aed8-\
c30a0c4a5e2f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9751061820449734`*^9, 
  3.975106182053306*^9}},ExpressionUUID->"7dad771f-0846-49d9-bca0-\
28c49b3e3248"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H3", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["8", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"16", " ", "\[Mu]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"14", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{"196", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"836", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"299", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{"404", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"3994", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1019", " ", 
          SuperscriptBox["\[Mu]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
         RowBox[{"315", " ", 
          SuperscriptBox["r", "6"]}]]}], "+", 
       FractionBox[
        RowBox[{"694", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"16312", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"54", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"36242", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"836", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         SuperscriptBox["\[Chi]b", "2"]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"29", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"38315", " ", 
             SuperscriptBox["\[Chi]a", "2"]}], "-", 
            RowBox[{"51062", " ", 
             SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
         RowBox[{"3465", " ", 
          SuperscriptBox["r", "8"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23791", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"22667", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"144968", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Chi]a", "2"]}], "+", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"769", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"527", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"110", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2731", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"2167", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"919", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"354", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"389", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"227", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3994", " ", 
          SuperscriptBox["\[Mu]", "5"], " ", 
          SuperscriptBox["\[Chi]b", "4"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1398"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"995", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"337", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"2252", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1451", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"420", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"89", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"1198", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"303", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"7988", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1253", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"1453", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"200", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1408"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"1191", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"217", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "793"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"490", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"303", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"140", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"217452", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"385", " ", 
          SuperscriptBox["r", "12"]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "23570"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"22181", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"889", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"5701", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"4752", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"330", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14687", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"44523", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"19307", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"4620", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14662", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"210617", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"101434", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"915", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"1616", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"701", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"733", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"1676", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1340", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"1069", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "261"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"3663", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"3971", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"569", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"265", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"1854", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"411", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1178", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"140", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "6"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2733", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"2450", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "777"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"4686", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"589", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"199", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"1950", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"5775", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5434", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1260", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"482", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"3327", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"5337", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5696", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1260", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"36242", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "8"]}], 
         RowBox[{"385", " ", 
          SuperscriptBox["r", "12"]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1652"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"1567", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"495", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6261"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"28282", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2471", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4786", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"16083", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"49338", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"62527", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5135", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"122699", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"22746", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"20941", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"111767", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"27720", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"873", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"6272", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"18129", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"54903", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"56855", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"144968", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23349", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"45368", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"22019", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27078", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"217629", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"217543", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"26992", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5716", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"58804", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"242673", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"6124", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"195709", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11471", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"17278", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"153534", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"69097", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"113186", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "125377"}], " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"100963", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"41580", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"121753", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"104587", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"27720", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9751060091536074`*^9, {3.9751061968172398`*^9, 3.975106209305647*^9}, {
   3.9751182470741835`*^9, 
   3.9751182471709185`*^9}},ExpressionUUID->"73ec03e4-0990-45f0-aaca-\
a4557b156fb0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.975106206410284*^9, 
  3.9751062064261265`*^9}},ExpressionUUID->"80f11b97-b2ea-40c9-a1c1-\
841883dbb05a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H4", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["12", 
      SuperscriptBox["r", "2"]]}], "-", 
    FractionBox["22", 
     RowBox[{"3", " ", "\[Mu]"}]], "-", 
    FractionBox[
     RowBox[{"16", " ", "\[Mu]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"61", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{"967", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"836", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"194", " ", 
          SuperscriptBox["\[Mu]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "4"]}]]}], "-", 
       FractionBox[
        RowBox[{"3023", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"3994", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{"11026", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4327", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"4258", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"36242", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21695", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"259333", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14897", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"2411", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"144968", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Chi]a", "2"]}], "+", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"5872", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"836", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         SuperscriptBox["\[Chi]b", "2"]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       RowBox[{
        FractionBox["71", "20"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Chi]a", "2"], "+", 
          SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"29", " ", 
             SuperscriptBox["\[Chi]a", "2"]}], "15"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        SuperscriptBox["r", "2"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "158"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"809", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Mu]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"524", " ", 
             SuperscriptBox["\[Chi]a", "2"]}], "-", 
            RowBox[{"4989", " ", 
             SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{"587", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"140", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"104", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"119", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3994", " ", 
          SuperscriptBox["\[Mu]", "5"], " ", 
          SuperscriptBox["\[Chi]b", "4"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2217", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"6862", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       RowBox[{
        FractionBox["1", "35"], " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"82", " ", 
           SuperscriptBox["\[Chi]a", "4"]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["\[Chi]a", "2"], " ", 
           SuperscriptBox["\[Chi]b", "2"]}], "+", 
          RowBox[{"82", " ", 
           SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"292", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"307", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"874", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"204", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"189", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"991", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"7988", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"399", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"776", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1175", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{"97", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "4"], "-", 
           SuperscriptBox["\[Chi]b", "4"]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2207", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"18138", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"15931", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"217452", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"385", " ", 
          SuperscriptBox["r", "12"]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21916", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"118819", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], " ", "\[Chi]b"}], "-", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"379", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"58392", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"70085", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"4620", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9203", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"24375", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"9203", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4597", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"35236", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"23326", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1052", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"5517", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4465", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"847", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"1941", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2073", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"4861", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"325", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"2747", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"775", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"3847", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"420", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"166", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"283", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"283", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"166", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"19934", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "6"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1584"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"3941", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"789", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"858", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2809", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4981", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"3732", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"3732", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"4981", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], "2520"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "760"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"2703", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"7485", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5216", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1260", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "401"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"837", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"3795", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5857", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1260", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"36242", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "8"]}], 
         RowBox[{"385", " ", 
          SuperscriptBox["r", "12"]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11179", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"24281", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8295", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"10091", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"30334", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"976", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"177", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"18900", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"32537", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19862", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"25205", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"18142", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"25205", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"19862", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], "9240"], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1590", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"3665", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"34503", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"64245", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"54791", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3755", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"72337", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"36123", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"3608", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"58636", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"144968", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"385", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"22137", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"94118", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"71981", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "17595"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"33174", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"22385", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"73154", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "54881"}], " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"68729", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"68729", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"54881", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2017", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"24766", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"182064", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"96394", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"108419", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4253", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"3230", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"141234", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"64654", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"204865", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9751060198583574`*^9, 3.9751060352347507`*^9}, {
  3.9751062147910905`*^9, 3.975106226118866*^9}, {3.9751182471845474`*^9, 
  3.9751182472953997`*^9}},ExpressionUUID->"d620e31c-3610-4977-b855-\
301fedb5070c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.975106218334114*^9, 
  3.9751062183501177`*^9}},ExpressionUUID->"39a0ff48-b2cc-48c1-a49e-\
975f9003cfac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H5", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["8", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "\[Mu]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"44", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         SuperscriptBox["\[Chi]b", "2"]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"29", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"40", " ", 
          SuperscriptBox["\[Mu]", "4"], " ", 
          SuperscriptBox["\[Chi]b", "2"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "8"]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"101", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"92", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"73", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"80", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"78", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"23", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2235", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"269", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"964", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"775", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"353", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"422", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"836", " ", 
          SuperscriptBox["\[Mu]", "5"], " ", 
          SuperscriptBox["\[Chi]b", "4"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"813", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"340", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "67"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"1073", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"406", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "118"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"881", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"920", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"928", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "4"]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1957", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"2866", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"113", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"134", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"250", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"142", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"4575", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4376", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"320", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]b", "8"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "20"]}]], "+", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"103", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "18"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"22400", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"799", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"110425", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"28707", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"28318", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8950", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"10081", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2671", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"41759", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"78504", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"48153", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"11408", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "14"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2656", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "6"]}], 
         RowBox[{"15", " ", 
          SuperscriptBox["r", "14"]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11593"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"3690", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "7354"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"5867", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4079", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"943", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"5088", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"6055", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"41", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"3194", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"1755", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"17908", " ", 
          SuperscriptBox["\[Mu]", "8"], " ", 
          SuperscriptBox["\[Chi]b", "6"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "12"]}]]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"610", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"1843", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"542", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"5827", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"7011", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"74", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"3057", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"4938", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"10493", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"22", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"151", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1087", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"362", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"160", " ", 
          SuperscriptBox["\[Mu]", "10"], " ", 
          SuperscriptBox["\[Chi]b", "6"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "16"]}]]}], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "181"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"71", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3206", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"967", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6416", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"6553", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1677", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6272", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"4848", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"3219", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1795", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"6274", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "6"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1473"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"1106", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "411"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"3684", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1141", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"74", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"468", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2229", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"2894", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"338", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"2607", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"5289", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5168", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1260", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "10"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"640", " ", 
          SuperscriptBox["\[Mu]", "16"], " ", 
          SuperscriptBox["\[Chi]b", "10"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "24"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"705210", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"158287", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"704", " ", 
         SuperscriptBox["\[Mu]", "15"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "21"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "22"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"349140", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"91717", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"100231", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "14"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11834", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"14309", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4015", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "20"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"843288", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"672959", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"231941", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "68609"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"135597", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"86409", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"19421", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "18"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"128122", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "8"]}], 
         RowBox[{"3465", " ", 
          SuperscriptBox["r", "12"]}]]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"432", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"373", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"495", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6312"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"42647", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"12187", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"355", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"1210", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"7165", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"10708", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1795", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"58282", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"18303", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"17003", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"58576", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"641", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"1927", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"19443", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"61753", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"55432", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "8"]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "18"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18635", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"7652", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19781", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"19814", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"6144", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9982", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"22555", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"113191", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"587863", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"112797", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"597033", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"220373", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"392", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"58982", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"72301", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"11694", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"1233", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4680", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "8"]}], 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18131", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"6092", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"156085", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"294337", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"119058", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16747", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"256035", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"115245", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"87067", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "391"}], " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"38485", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"26065", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"190929", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"185656", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"234", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"34341", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"46400", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"57079", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"23428", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"23056", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "8"]}], 
        RowBox[{"63", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48533", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"495791", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12519", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"76220", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"106412", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8765"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"126297", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"267057", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"542227", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1154", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"83655", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"22566", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"21431", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"62880", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"250", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"5043", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"17463", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"143767", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"78480", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"17024", " ", 
          SuperscriptBox["\[Mu]", "15"], " ", 
          SuperscriptBox["\[Chi]b", "10"]}], 
         RowBox[{"15", " ", 
          SuperscriptBox["r", "22"]}]]}], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "14"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "27077"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"13014", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "20"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"73563", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"82549", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"24288", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "18"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"42310", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"189119", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"705403", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1084245"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"1994082", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1287013", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"344374", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "16"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13450", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"3511698", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1566189", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1714139", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15032399"}], " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"18785696", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"9184392", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"19432822", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"6495133", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"231568", " ", 
          SuperscriptBox["\[Mu]", "14"], " ", 
          SuperscriptBox["\[Chi]b", "10"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "20"]}]]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "77449"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"32945", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "18"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1553410", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"1522545", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"552443", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"852", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"377355", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"829941", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"245461", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19046869", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"12133845", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"32013237", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"11216039", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "343511"}], " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"6712399", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4903986", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"2087365", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"2885365", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2836", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"512719", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"824799", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"3418204", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"7983283", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"3230397", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"780436", " ", 
          SuperscriptBox["\[Mu]", "12"], " ", 
          SuperscriptBox["\[Chi]b", "10"]}], 
         RowBox[{"1155", " ", 
          SuperscriptBox["r", "16"]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"382997", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"5716663", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"649153", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"2844344", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4416418", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "21267"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"200278", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"544621", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1065168", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30526", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"190169", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1816830", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"8275702", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"5200987", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2198", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"43567", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"2801757", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"490340", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"579421", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"2367399", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2070", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"181696", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"273465", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"87196", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"328615", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"241386", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"60060", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2667026", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "10"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "21168"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"19349", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"9009", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "47009"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"284396", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"77958", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11449", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"23940", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"266313", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"418930", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4131", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"15532", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"252417", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"846951", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"717743", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7565", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"68501", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"528300", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"379722", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"132382", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"500832", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"120120", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3425", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"7870", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"706116", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"383239", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"212914", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"770553", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"595984", " ", 
          SuperscriptBox["\[Mu]", "13"], " ", 
          SuperscriptBox["\[Chi]b", "10"]}], 
         RowBox[{"315", " ", 
          SuperscriptBox["r", "18"]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2880891"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"1008218", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8555739"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"33389505", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"9872918", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"794080", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"6439179", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"5888517", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"87849", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"108378", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"1898045", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1651530", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"12280686", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"7814269", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2070", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"698013", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"865737", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"348275", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"640137", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"822758", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"60060", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4014"}], " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"277152", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"3851615", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"9722946", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"6787929", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"4021576", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.975106055640148*^9, {3.9751062320481095`*^9, 3.975106246048661*^9}, {
   3.9751182473271914`*^9, 
   3.9751182475804787`*^9}},ExpressionUUID->"757877f5-53e4-460a-8889-\
c5d78ba47dd5"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9751062386553507`*^9, 
  3.9751062386553507`*^9}},ExpressionUUID->"cbba4fb2-b591-40e9-996e-\
1f7683733ce6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H6", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["8", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "\[Mu]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"40", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[Chi]a", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"73", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"92", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"40", " ", 
          SuperscriptBox["\[Mu]", "4"], " ", 
          SuperscriptBox["\[Chi]a", "2"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "8"]}]]}], "-", 
       FractionBox[
        RowBox[{"28", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"135", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"184", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"80", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]a", "4"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"964", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"269", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"2235", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"422", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"353", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"775", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"160", " ", 
          SuperscriptBox["\[Mu]", "7"], " ", 
          SuperscriptBox["\[Chi]a", "4"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "12"]}]]}], "-", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"250", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"134", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"113", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"938", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"2495", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4470", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1844", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"2457", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4792", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"80", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]a", "4"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"78", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"920", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"881", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"118", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1906", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"1877", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"611", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1484", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"2226", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2235", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5880", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"7845", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4934", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "10"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"640", " ", 
         SuperscriptBox["\[Mu]", "16"], " ", 
         SuperscriptBox["\[Chi]a", "10"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "24"]}]], "-", 
       FractionBox[
        RowBox[{"704", " ", 
         SuperscriptBox["\[Mu]", "15"], " ", 
         SuperscriptBox["\[Chi]a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "22"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"158287", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"705210", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"100231", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"91717", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"349140", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "14"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4015", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"14309", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"11834", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "20"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "3"], "-", 
            RowBox[{"\[Chi]a", " ", 
             SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"231941", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"672959", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"843288", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "16"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19421", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"86409", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"135597", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"68609", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "18"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"320", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]a", "8"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "20"]}]], "-", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"103", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "18"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"799", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"22400", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28318", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"28707", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"110425", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2671", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"10081", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"8950", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "16"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11408", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"48153", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"78504", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"41759", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "14"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"160", " ", 
          SuperscriptBox["\[Mu]", "10"], " ", 
          SuperscriptBox["\[Chi]a", "6"]}], 
         SuperscriptBox["r", "16"]]}], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"47", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"543", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1341", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"8066", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"19248", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"489", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"571", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2342", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"12544", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"788", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"1283", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2251", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"3247", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6055", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"5088", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"943", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"160", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]a", "6"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "16"]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"71", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"181", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"967", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"3206", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1677", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"6553", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"6416", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1795", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"3219", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"4848", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"6272", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"160", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]a", "6"]}], 
        SuperscriptBox["r", "16"]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"119", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"543", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2128", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"3527", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"19248", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"539", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"5038", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1035", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"604", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"362", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"1087", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"151", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"701", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"1934", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1253", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"3136", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1925", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"8415", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2428", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"6576", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"160", " ", 
          SuperscriptBox["\[Mu]", "10"], " ", 
          SuperscriptBox["\[Chi]a", "6"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "16"]}]]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"95", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"181", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"154", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"315", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"401", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5066", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"8751", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"438", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"58", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5168", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"5289", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"2607", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"338", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1260", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10017", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"23736", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"5751", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1738", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11331", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"21564", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"9900", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"6658", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10332", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"18483", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"12366", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"12544", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1280", " ", 
          SuperscriptBox["\[Mu]", "13"], " ", 
          SuperscriptBox["\[Chi]a", "8"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "20"]}]]}], "+", 
       FractionBox[
        RowBox[{"256", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"103", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "18"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"113191", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"22555", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"9982", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3032", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"21689", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"35800", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4384", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"36864", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"97665", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"83518", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6171", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"85711", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"84747", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"949281", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"883400", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2693", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"124942", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"301521", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"354262", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"180376", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"640", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]a", "8"]}], 
        SuperscriptBox["r", "20"]], "+", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"103", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "18"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"615", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"1527", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"17900", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"932", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"6842", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"19161", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"41759", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11957", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"38676", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"142060", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"180709", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"441700", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"85558", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"19545", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"382962", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"249227", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"272328", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23428", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"57079", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"46400", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"34341", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"234", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"40726", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"216725", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"182191", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"43667", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"19573", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"320", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]a", "8"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "20"]}]], "+", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"60", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"103", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "18"]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1897", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"4277", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4475", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"17724", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"38055", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"40182", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"41759", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"58576", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"17003", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"18303", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"58282", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"1795", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"59400", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"68896", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"50322", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"47001", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"101", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"118312", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"83184", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"3123", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"85582", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"513", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"223828", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"474837", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"354306", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"111872", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"18791", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"117414", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"274857", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"193776", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"60891", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"45976", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"238293", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"505197", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"404844", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"203577", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"220850", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1280", " ", 
          SuperscriptBox["\[Mu]", "13"], " ", 
          SuperscriptBox["\[Chi]a", "8"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "20"]}]]}], "-", 
       FractionBox[
        RowBox[{"256", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"33", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"103", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "18"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5278", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"15581", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"35800", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "16"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10338", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"26766", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"21021", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"83518", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8196", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"27470", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"121737", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"97980", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"452", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"62880", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"21431", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"22566", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"83655", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"1154", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"107437", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"189669", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"751065", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"237691", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"57546", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"43395", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"328152", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"404823", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"33124", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"182728", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"216018", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"706200", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"795663", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"226445", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"883400", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3200", " ", 
          SuperscriptBox["\[Mu]", "16"], " ", 
          SuperscriptBox["\[Chi]a", "10"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "24"]}]]}], "+", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["\[Mu]", "15"], " ", 
         SuperscriptBox["\[Chi]a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"113", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"385", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "22"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"705403", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"189119", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"42310", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "14"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7061", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"44468", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"59170", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "20"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24241", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"184398", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"457296", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"343045", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "18"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"922704", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"3542731", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"4331837", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"3539500", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"126583", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"1823166", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"6123489", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"8544940", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"4216440", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"481273", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"4111778", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"4417848", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"21536584", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"42309781", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"20948400", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"640", " ", 
          SuperscriptBox["\[Mu]", "16"], " ", 
          SuperscriptBox["\[Chi]a", "10"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "24"]}]]}], "-", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["\[Mu]", "15"], " ", 
         SuperscriptBox["\[Chi]a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"145", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"231", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "22"]}]], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox["\[Mu]", "14"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2737", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"6384", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"5917", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "20"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"29106", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"71109", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"85092", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"68609", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "18"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"433257", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"1037454", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1099131", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"893200", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"843288", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "16"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1494711", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"1198759", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"644827", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1526511", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"552958", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"2785", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3071107", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"3788200", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1659780", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"4119169", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"2027728", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"1098", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2984267", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"3926204", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"188272", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"2990771", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"2177042", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"1814", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"500832", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"132382", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"379722", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"528300", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"68501", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"7565", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"120120", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2999282", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"5647512", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4869111", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"4214969", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"1103627", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"121258", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2981264", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"7375797", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"6771999", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"3794752", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"849182", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"718660", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6150573", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"15334176", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"14225640", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"8325629", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"3563963", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"4189680", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"6400", " ", 
         SuperscriptBox["\[Mu]", "16"], " ", 
         SuperscriptBox["\[Chi]a", "10"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "24"]}]], "+", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["\[Mu]", "15"], " ", 
         SuperscriptBox["\[Chi]a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "73"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"1155", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "22"]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "14"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2567", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"34782", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"118340", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "20"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1589", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"105849", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"473214", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"686090", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "18"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"245461", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"829941", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"377355", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"852", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"155749", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"491889", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"4942716", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"10584410", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"8432880", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "16"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2736773", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"1371149", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"2600757", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"24548645", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"54554764", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"41896800", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1002021", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"3579257", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"6128768", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"2414655", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"885853", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"251024", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2388321", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"4506923", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"9176746", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"21051939", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"15508567", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"7105900", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6400", " ", 
          SuperscriptBox["\[Mu]", "16"], " ", 
          SuperscriptBox["\[Chi]a", "10"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "24"]}]]}], "-", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["\[Mu]", "15"], " ", 
         SuperscriptBox["\[Chi]a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"193", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"1155", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "22"]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "14"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5485", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"19372", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"118340", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "20"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20967", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"75249", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"31836", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"686090", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "18"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"84447", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"975810", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2298684", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"4078940", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"8432880", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3167879", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"6857526", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"17055402", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"25070991", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"24489966", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"41896800", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1129141", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"931392", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"6480162", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"11616407", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"4087338", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"744564", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"396722", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"685587", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"8944242", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5190437", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"6545910", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"11322", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"822758", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"640137", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"348275", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"865737", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"698013", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"2070", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"60060", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"133718", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"4432610", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"4170891", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"18118547", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"7851949", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"7132800", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3200", " ", 
         SuperscriptBox["\[Mu]", "16"], " ", 
         SuperscriptBox["\[Chi]a", "10"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "24"]}]], "+", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["\[Mu]", "15"], " ", 
         SuperscriptBox["\[Chi]a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"153", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"385", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "22"]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "14"], " ", 
         SuperscriptBox["\[Chi]a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11438", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"36763", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"59170", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "20"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "13"], " ", 
         SuperscriptBox["\[Chi]a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"46842", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"138498", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"204771", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"343045", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "18"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "12"], " ", 
         SuperscriptBox["\[Chi]a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"568095", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"1818828", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2157441", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1213265", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"4216440", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "16"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1576133", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"802186", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1038126", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"8851883", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"6299284", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"7308", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"100875", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"2499832", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"554485", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"204546", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"2137606", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"4012", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"241386", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"328615", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"87196", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"273465", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"181696", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"2070", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"60060", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"840008", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"1527240", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2960004", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5898497", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"1802913", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"245352", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2001142", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"7597395", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"13395603", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"11742857", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"74090", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"3579850", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5368935", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"24159993", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"30377685", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"22320103", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"2787416", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"20948400", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.975106076713992*^9, {3.975106261945856*^9, 3.9751062694251995`*^9}, {
   3.975118247611863*^9, 
   3.9751182479439745`*^9}},ExpressionUUID->"2cb501b8-7f6d-42ed-818e-\
07a8090df29b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9751062572383337`*^9, 
  3.9751062572543983`*^9}},ExpressionUUID->"0c297293-d612-454c-bb70-\
355749c2f4a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H7", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["8", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "\[Mu]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"22", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"44", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"899", " ", 
          SuperscriptBox["\[Mu]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"210", " ", 
          SuperscriptBox["r", "4"]}]]}], "-", 
       FractionBox[
        RowBox[{"26", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"836", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"1999", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{"3758", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"6274", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"27652", " ", 
          SuperscriptBox["\[Mu]", "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
         RowBox[{"3465", " ", 
          SuperscriptBox["r", "8"]}]]}], "-", 
       FractionBox[
        RowBox[{"67406", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"128122", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "10"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"420451", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "5"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"1238758", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "5"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2667026", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "5"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23259", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"111553", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10193", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"17459", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"512488", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Chi]a", "2"]}], "+", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"1112", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"165", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2667026", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"9009", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"425889", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"2671006", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"628352", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"1473903", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"35856", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"5005", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"44", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         SuperscriptBox["\[Chi]b", "2"]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"29", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Mu]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"442", " ", 
             SuperscriptBox["\[Chi]a", "2"]}], "-", 
            RowBox[{"1437", " ", 
             SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "8"]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"976", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"1023", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{"213", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"6274", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"836", " ", 
          SuperscriptBox["\[Mu]", "5"], " ", 
          SuperscriptBox["\[Chi]b", "4"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["r", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"813", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"340", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "67"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"1073", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"406", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "118"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"881", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"920", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"1672", " ", 
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{"173", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "4"], "-", 
           SuperscriptBox["\[Chi]b", "4"]}], ")"}]}], 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"686", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"899", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"213", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"649", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"1638", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"989", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"256244", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], "-", 
             SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
         RowBox[{"1155", " ", 
          SuperscriptBox["r", "12"]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19538", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"44147", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Chi]a", "2"], " ", "\[Chi]b"}], "-", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"716", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"4101", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"5122", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15397", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"39723", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"15397", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"4620", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14053", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"196661", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"101245", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"5334052", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"]}], 
        RowBox[{"9009", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Chi]a", "2"]}], "+", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1489347"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"4490234", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"46880", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"309937", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"383392", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"15015", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"93083", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"237207", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"93083", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"30030", " ", 
         SuperscriptBox["r", "6"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"129943", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"2065840", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1821045", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"6274", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"275", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"673", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"398", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"21", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"239", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"3317", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"3411", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"333", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"115", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"188", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"188", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"115", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"30", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"338", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"2177", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"379", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"2218", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"6274", " ", 
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "6"]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1473"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"1106", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"315", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "411"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"3684", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1141", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"74", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"468", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"2229", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"2894", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"630", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"338", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"2607", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"5289", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5168", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"1260", " ", 
         SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"5334052", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"]}], 
        RowBox[{"9009", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1912707"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"3638456", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Chi]a", "2"]}], " ", "\[Chi]b"}], "+", 
            SuperscriptBox["\[Chi]b", "3"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"286217", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"2531020", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"824227", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"75103", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"45096", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"45096", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"75103", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"16380", " ", 
         SuperscriptBox["r", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27401", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"220950", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1054179", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1541705", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]a", "2"], "-", 
            SuperscriptBox["\[Chi]b", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"183970", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"1389837", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"3984069", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"1859464", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"128122", " ", 
          SuperscriptBox["\[Mu]", "9"], " ", 
          SuperscriptBox["\[Chi]b", "8"]}], 
         RowBox[{"3465", " ", 
          SuperscriptBox["r", "12"]}]]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"432", " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "-", 
           RowBox[{"373", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"495", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6312"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"42647", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"12187", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"6930", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"355", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"1210", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"7165", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"10708", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"2310", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1795", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"58282", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"18303", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"17003", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"58576", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"641", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"1927", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"19443", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"61753", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"55432", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"512488", " ", 
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"47451", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"112486", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"65035", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9516"}], " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "+", 
           RowBox[{"88398", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"81227", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"2345", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"3465", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"60371", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"41279", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"41279", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"60371", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"13860", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3294", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"11013", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"48652", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"28871", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"34088", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"4620", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"434", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "-", 
           RowBox[{"3159", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"15184", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"5599", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"18058", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"1155", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2667026", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "10"]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "14"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "21168"}], " ", 
            SuperscriptBox["\[Chi]a", "2"]}], "+", 
           RowBox[{"19349", " ", 
            SuperscriptBox["\[Chi]b", "2"]}]}], ")"}]}], 
        RowBox[{"9009", " ", 
         SuperscriptBox["r", "12"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "47009"}], " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "+", 
           RowBox[{"284396", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"77958", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11449", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"23940", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"266313", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"418930", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4131", " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"15532", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"252417", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"846951", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"717743", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "6"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7565", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"68501", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"528300", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"379722", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"132382", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"500832", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"120120", " ", 
         SuperscriptBox["r", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3425", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"7870", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"706116", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"383239", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"212914", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"770553", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["\[Chi]", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2667026", " ", 
         SuperscriptBox["\[Mu]", "11"], " ", 
         SuperscriptBox["\[Chi]b", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]a", "2"], "-", 
           SuperscriptBox["\[Chi]b", "2"]}], ")"}]}], 
        RowBox[{"9009", " ", 
         SuperscriptBox["r", "14"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "10"], " ", 
         SuperscriptBox["\[Chi]b", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1060929", " ", 
            SuperscriptBox["\[Chi]a", "4"]}], "-", 
           RowBox[{"2454268", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1393339", " ", 
            SuperscriptBox["\[Chi]b", "4"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "12"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "9"], " ", 
         SuperscriptBox["\[Chi]b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"203283", " ", 
            SuperscriptBox["\[Chi]a", "6"]}], "-", 
           RowBox[{"1581211", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1356604", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"21324", " ", 
            SuperscriptBox["\[Chi]b", "6"]}]}], ")"}]}], 
        RowBox[{"45045", " ", 
         SuperscriptBox["r", "10"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         SuperscriptBox["\[Chi]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "50579"}], " ", 
            SuperscriptBox["\[Chi]a", "8"]}], "+", 
           RowBox[{"250811", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"1360689", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"686939", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"1847396", " ", 
            SuperscriptBox["\[Chi]b", "8"]}]}], ")"}]}], 
        RowBox[{"90090", " ", 
         SuperscriptBox["r", "8"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"493267", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "+", 
           RowBox[{"200883", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"908022", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "+", 
           RowBox[{"908022", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"200883", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "-", 
           RowBox[{"493267", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"120120", " ", 
         SuperscriptBox["r", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"59005", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"1361254", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "+", 
           RowBox[{"1419432", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"759278", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "-", 
           RowBox[{"951166", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"1593261", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24725", " ", 
            SuperscriptBox["\[Chi]a", "10"]}], "-", 
           RowBox[{"81437", " ", 
            SuperscriptBox["\[Chi]a", "8"], " ", 
            SuperscriptBox["\[Chi]b", "2"]}], "-", 
           RowBox[{"410484", " ", 
            SuperscriptBox["\[Chi]a", "6"], " ", 
            SuperscriptBox["\[Chi]b", "4"]}], "-", 
           RowBox[{"2919988", " ", 
            SuperscriptBox["\[Chi]a", "4"], " ", 
            SuperscriptBox["\[Chi]b", "6"]}], "+", 
           RowBox[{"1368475", " ", 
            SuperscriptBox["\[Chi]a", "2"], " ", 
            SuperscriptBox["\[Chi]b", "8"]}], "+", 
           RowBox[{"2018709", " ", 
            SuperscriptBox["\[Chi]b", "10"]}]}], ")"}]}], 
        RowBox[{"180180", " ", 
         SuperscriptBox["r", "6"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9751061046463213`*^9, {3.975106278098092*^9, 3.975106291766814*^9}, {
   3.975118247959835*^9, 
   3.9751182481981344`*^9}},ExpressionUUID->"854541ce-54f1-48e2-b842-\
2d634d8e7e04"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9751062887087374`*^9, 
  3.9751062887248507`*^9}},ExpressionUUID->"719764f9-9bac-481b-9d0d-\
5b6bcb15d294"]
}, Closed]]
},
WindowSize->{1141.2, 573.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (2023\:5e746\:67083\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ce415c8d-61a0-4813-a24d-977e84514256"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 415, 12, 54, "Subsection",ExpressionUUID->"79533c29-21b2-4fef-9177-92f9bd500802"],
Cell[998, 36, 55859, 1528, 2081, "Input",ExpressionUUID->"80e82fc9-5515-4adf-8233-830b732abf45"],
Cell[56860, 1566, 152, 3, 28, "Input",ExpressionUUID->"c16355aa-1cf7-458b-a49b-5f82fb4fcd8d"],
Cell[57015, 1571, 31325, 879, 964, "Input",ExpressionUUID->"e2a43482-abe0-4b6f-aed8-c30a0c4a5e2f"],
Cell[88343, 2452, 154, 3, 28, "Input",ExpressionUUID->"7dad771f-0846-49d9-bca0-28c49b3e3248"],
Cell[88500, 2457, 31420, 884, 990, "Input",ExpressionUUID->"73ec03e4-0990-45f0-aaca-a4557b156fb0"],
Cell[119923, 3343, 154, 3, 28, "Input",ExpressionUUID->"80f11b97-b2ea-40c9-a1c1-841883dbb05a"],
Cell[120080, 3348, 32821, 918, 1057, "Input",ExpressionUUID->"d620e31c-3610-4977-b855-301fedb5070c"],
Cell[152904, 4268, 154, 3, 28, "Input",ExpressionUUID->"39a0ff48-b2cc-48c1-a49e-975f9003cfac"],
Cell[153061, 4273, 64636, 1746, 2413, "Input",ExpressionUUID->"757877f5-53e4-460a-8889-c5d78ba47dd5"],
Cell[217700, 6021, 156, 3, 28, "Input",ExpressionUUID->"cbba4fb2-b591-40e9-996e-1f7683733ce6"],
Cell[217859, 6026, 91704, 2417, 3723, "Input",ExpressionUUID->"2cb501b8-7f6d-42ed-818e-07a8090df29b"],
Cell[309566, 8445, 156, 3, 28, "Input",ExpressionUUID->"0c297293-d612-454c-bb70-355749c2f4a1"],
Cell[309725, 8450, 52248, 1441, 1853, "Input",ExpressionUUID->"854541ce-54f1-48e2-b842-2d634d8e7e04"],
Cell[361976, 9893, 156, 3, 28, "Input",ExpressionUUID->"719764f9-9bac-481b-9d0d-5b6bcb15d294"]
}, Closed]]
}
]
*)


